Rotation and H$\alpha$ emission in a young SMC cluster: a spectroscopic view of NGC 330

We present an analysis of high-resolution optical spectra recorded for 30 stars of the split extended main-sequence turnoff (eMSTO) of the young ($\sim$ 40 Myr) Small Magellanic Cloud (SMC) globular cluster NGC 330. Spectra were obtained with the M2FS and MIKE spectrographs located on the Magellan-Clay 6.5m telescope. These spectra revealed the presence of Be stars, occupying primarily the cool side of the split main sequence (MS). Rotational velocity ($v\sin{i}$) measurements for most of the targets are consistent with the presence of two populations of stars in the cluster: one made up of rapidly rotating Be stars ($<v\sin{i}> \approx 200$ $\rm km\,s^{-1}$), and {the other} consisting of warmer stars with slower rotation ($<\!v\sin{i}\!>\approx50$ $\rm km\,s^{-1}$). Core emission in the H$\delta$ photospheric lines was observed for most of the H$\alpha$ emitters. The shell parameter computed for the targets in our sample indicate that most of the observed stars should have inclinations below 75$^{\circ}$. These results confirm the detection of Be stars obtained through photometry, but also reveal the presence of narrow H$\alpha$ and H$\delta$ features for some targets that cannot be detected with low-resolution spectroscopy or photometry. Asymmetry variability of H$\alpha$ line profiles on the timescales of a few years is also observed, and could provide information on the geometry of the decretion disks. Observations revealed the presence of nebular H$\alpha$ emission, strong enough in faint targets to compromise the extraction of spectra and to impact narrow band photometry used to assess the presence of H$\alpha$ emission.

==> figures/plot-aaron.py <==
# import matplotlib.pyplot as plt
import numpy as np
# from astropy import units as u
# from astropy.coordinates import SkyCoord
# from PyAstronomy import pyasl
# from adjustText import adjust_text

import numpy as np
import matplotlib.pyplot as plt
# import smplotlib
from irap_tools import plot_config

plt.rcParams.update({'axes.labelsize': 'x-large'}) ## Makes the default size of the axes label large
# plt.rcParams["font.family"] = "DejaVu Sans"

def read_hubble(filename='data/ngc330.dat'):
    ra, dec, x, y, f814w, f656n, rms, n, good, f336w, rms2, n2, \
        good2, f225w, rms3, n3, good3 = np.loadtxt(filename, unpack=True, comments="#")
    mydic = {'ra':ra, 'dec':dec, 'x':x, 'y':y, 'f814w':f814w, 'f656n':f656n, 'rms':rms, 'n':n, 'good':good, 'f336w':f336w, 'rms2':rms2, 'n2':n2, \
        'good2':good2, 'f225w':f225w, 'rms3':rms3, 'n3':n3, 'good3':good3}
    return mydic

def read_mydata(filename):
    mydic = {}
    f = open(filename, 'r')
    for line in f.readlines():
        if line[0]=='#': continue
        sl = line.split()
        if sl[0]=='nostar': continue
        if sl[0]=='OBJECT': continue
        obj = sl[0]; ra = sl[1]; dec = sl[2]
        mydic[obj] = {'ra':ra, 'dec':dec}
    f.close()
    return mydic

def read_myres(filename):
    '''Read the csv file containing our raw results'''
    mydic = {}
    f = open(filename, 'r')
    for il, line in enumerate(f.readlines()):
        if il==0: continue ## headers
        sl = line.split(',')
        if sl[0]=='': continue ## Empty line of document tail
        obj = sl[0]
        vsini = abs(float(sl[1]))
        vsini2 = abs(float(sl[2]))
        rv = float(sl[4])
        qual = sl[5]
        halpha = sl[7].lower().replace('+', '').replace('?', '').replace(' ', '').strip()
        halpha2 = sl[8]
        mydic[obj] = {'qual': float(qual), 'halpha':halpha, 'halpha-auto':halpha2, 'vsini':vsini, 'vsini2':vsini2, 'rv':rv }
    f.close()
    return  mydic

hubble_dic = read_hubble()
# mydic0 = read_mydata('/Users/pcristofari/Data/m2fs/data-table.txt')
mydic = read_mydata('data/ngc330-all.dat')

myres = read_myres('/Users/pcristofari/CfA/mgwalker_M2FS_soft/m2fs/revamp/master-results/results.csv')

## What are we plotting?
mf814w = hubble_dic['f814w']
mf656n = hubble_dic['f656n']
mf336w = hubble_dic['f336w']
ras = hubble_dic['ra']
decs = hubble_dic['dec']
mresiduals = mf336w - mf814w
mresiduals_halpha = mf656n - mf814w
## Where are the invalid values?
valids = (mf814w < 99) & (mf336w < 99) # valid values
## What are the limits we want to explore?
xlims = [-2.5, 0.0]; ylims = [21, 13]

## Now we need to identify which target is among ours:
idstars = []
for mystar in myres.keys():
    # if '-' in mystar: 
    star  = mystar.replace('-', '')
    if 'nostar' in mystar: continue
    if 'sky' in mystar.lower(): continue
    ## Convert the coordinates in degrees
    # c = pyasl.coordsSexaToDeg('{} {}'.format(mydic[star]['ra'], mydic[star]['dec']))
    c = np.array([float(mydic[star]['ra']), float(mydic[star]['dec'])])
    ## The following should allow us to avoid the sky
    ## Round the values and only consider those that are are fairly close
    floatpoint = 3 ## rounding number
    _rra = np.round(c[0], floatpoint)
    _rdec = np.round(c[1], floatpoint)
    cond1 = _rra==np.round(hubble_dic['ra'],floatpoint)
    cond2 = _rdec==np.round(hubble_dic['dec'],floatpoint)
    idx = np.where(cond1&cond2)
    ## If no values were close, continue, that's probably a sky
    if len(idx[0])==0: continue
    ## And then we take the closest distance
    _rra = c[0]; _rdec = c[1] ## not rounded
    d = np.sqrt(_rra**2 + _rdec**2)
    ds = np.sqrt(hubble_dic['ra'][idx]**2 + hubble_dic['dec'][idx]**2)
    diff = (d - ds)**2
    idx1 = np.where(diff==np.min(diff))
    ## Populate the dictionary
    mydic[star]['radeg'] = c[0]
    mydic[star]['decdeg'] = c[1]
    mydic[star]['radeg_tab'] = hubble_dic['ra'][idx][idx1]
    mydic[star]['decdeg_tab'] = hubble_dic['dec'][idx][idx1]
    ## Seach for the associated magnitudes
    cond1 = hubble_dic['ra']==mydic[star]['radeg_tab']
    cond2 = hubble_dic['dec']==mydic[star]['decdeg_tab']
    pos = np.where(cond1&cond2)[0][0]
    ## Populate the dictoinary
    mydic[star]['f814w'] = hubble_dic['f814w'][pos]
    mydic[star]['f336w'] = hubble_dic['f336w'][pos]
    mydic[star]['residuals'] = hubble_dic['f336w'][pos] - hubble_dic['f814w'][pos]
    mydic[star]['residuals-halpha'] = hubble_dic['f656n'][pos] - hubble_dic['f814w'][pos]
    mydic['-'+star] = mydic[star]
    ## Keep track of the stars found
    idstars.append(mystar)

idstars.remove('10')
# from IPython import embed
# embed()




dmd = 18.96 ## Distance modulus
red = 0.08 ## Reddening

def read_cmd(filename):
    models = {}
    f = open(filename)
    myage = 0
    for line in f.readlines():
        if line[0]=='#': continue ## comments
        if len(line.strip())<1: continue ## empty line
        sl = line.split()
        ## model age?
        myage = int(np.round(float(sl[1]))) ## Is this age already in the dic?
        if myage not in models.keys():
            models[myage] = {'epp': [], '814w': [], 'dmd+814w': [], '336w': [], '336-814w': [], 'cv': [], 'log_Teff': [], 'log_g': []}
        models[myage]['epp'].append(int(sl[0]))
        models[myage]['814w'].append(float(sl[47]))
        models[myage]['dmd+814w'].append(dmd+float(sl[47]))
        models[myage]['336w'].append(float(sl[15]))
        models[myage]['336-814w'].append(float(sl[15])-float(sl[47])+red)
        models[myage]['log_Teff'].append(float(sl[4]))
        models[myage]['log_g'].append(float(sl[5]))
    return models

def read_iso(filename, models):
    f = open(filename)
    for line in f.readlines():
        if line[0]=='#': continue ## comments
        if len(line.strip())<1: continue ## empty line
        sl = line.split()
        ## model age?
        myage = int(np.round(float(sl[1]))) ## Is this age already in the dic?
        if myage not in models.keys():
            raise Exception('Age not found: {}'.format(myage))
        models[myage]['cv'].append(float(sl[24])) ## 19 or 24
    return models


root = '/Users/pcristofari/Data/mist-models/'
myfile = 'mist-zm0.85-v0.4'
models = read_cmd(root+myfile+'.cmd')
models = read_iso(root+myfile+'.iso', models)
vmin = 150
vmax = 550

## Limits for the plot
xlims = [-2.5, 0.0]; ylims = [21, 13]

plt.figure()
# plt.scatter(mresiduals[valids], mf814w[valids], marker='x', color='gray')#, 'x', color='gray')
# plt.plot(mresiduals[valids], mf814w[valids], 'x', color='black', alpha=0.4)#, 'x', color='gray')

# status_auto = []
# for star in idstars:
#     if star in myres.keys():
#         if 'e' in myres[star]['halpha']:
#             status_auto.append('e')
#             color='red'
#             marker = 'o'
#         elif 'a' in myres[star]['halpha']:
#             status_auto.append('a')
#             color = 'blue'
#             marker = 's'
#         if '-' in star:
#             marker = '.'
#             if color =='red': color='orange'
#             if color=='blue': color='green'
#             continue
#         plt.plot(mydic[star]['residuals'], mydic[star]['f814w'], marker=marker, color=color, alpha=0.8)

for iage, age in enumerate(models.keys()):
    # if (age>10e6) & (age<80e6):
    if np.round(age)==75000000: continue
    if np.round(age)==80000000: continue
    plt.scatter(x=models[age]['336-814w'], y=models[age]['dmd+814w'], 
                c=models[age]['cv'], cmap="jet", edgecolors='face',
                vmin=vmin, vmax=vmax)
    # plt.plot(models[age]['336-814w'], models[age]['dmd+814w'])
    # for i in range(len(models[age]['336w'])):
    #     if i==0: _label=age
    #     else: _label=None
    #     plt.plot(models[age]['336w'][i]-models[age]['814w'][i], dmd + models[age]['814w'][i], 
    #              marker='.', color='C{}'.format(iage), alpha=0.8, label=_label)


plt.text(mydic['5']['residuals']-0.15, mydic['5']['f814w'], '5')
# plt.plot([mydic['5']['residuals'], mydic['5']['residuals']-0.30+0.07], [mydic['5']['f814w'], mydic['5']['f814w']+0.1-0.1], '--', color='black')
plt.plot(mydic['5']['residuals'], mydic['5']['f814w'], 'x', color='black')

plt.text(mydic['7']['residuals']-0.005, mydic['7']['f814w']-.15, '7')
# plt.plot([mydic['7']['residuals'], mydic['7']['residuals']-0.15+0.07], [mydic['7']['f814w'], mydic['7']['f814w']-0.10-0.1], '--', color='black')
plt.plot(mydic['7']['residuals'], mydic['7']['f814w'], 'x', color='black')

# plt.text(mydic['47']['residuals']-0.30, mydic['47']['f814w']+0.1, '47')
# plt.plot([mydic['47']['residuals'], mydic['47']['residuals']-0.30+0.11], [mydic['47']['f814w'], mydic['47']['f814w']+0.1-0.1], '--', color='black')
# plt.plot(mydic['47']['residuals'], mydic['47']['f814w'], 'x', color='black')

plt.text(mydic['58']['residuals'], mydic['58']['f814w']+.35, '58', color='black')
plt.plot(mydic['58']['residuals'], mydic['58']['f814w'], 'x', color='black')

plt.text(mydic['68']['residuals']+.05, mydic['68']['f814w']+0.05, '68', color='black')
plt.plot(mydic['68']['residuals'], mydic['68']['f814w'], 'x', color='black')

# plt.plot(mydic['109']['residuals'], mydic['109']['f814w'], 'x', color='black') ## This one is a bit "out" of the models

# plt.text(mydic['53']['residuals']+0.30, mydic['53']['f814w']-0.20, '53')
# plt.plot([mydic['53']['residuals'], mydic['53']['residuals']+0.30-0.02], [mydic['53']['f814w'], mydic['53']['f814w']-0.20-0.1], '--', color='black')
# plt.plot(mydic['53']['residuals'], mydic['53']['f814w'], 'x', color='black')

plt.text(mydic['73']['residuals'], mydic['73']['f814w']-0.2, '73')
# plt.plot([mydic['73']['residuals'], mydic['73']['residuals']-0.05+0.05], [mydic['73']['f814w'], mydic['73']['f814w']-0.40+0.1], '--', color='black')
plt.plot(mydic['73']['residuals'], mydic['73']['f814w'], 'x', color='black')


plt.text(-0.9, 17., '70 Myr')
plt.text(-2.1, 13.7, '10 Myr')

plt.gca().invert_yaxis()
plt.xlim(xlims[0], xlims[1])
plt.ylim(ylims[0], ylims[1])
# plt.title(myI)
plt.ylabel(r'$m_{\rm F814W}$')#, fontsize=22)
plt.xlabel(r'$m_{\rm F336W} - m_{\rm F814W}$')#, fontsize=22)
# plt.tight_layout()
# plt.savefig('plots/cmd.pdf')
# plt.legend()
cbar = plt.colorbar()
cbar.set_label(r'Critical velocity ($\rm km\cdot s^{-1}$)', rotation=90)
plt.savefig('plots/cmd-model.pdf')
plt.show()


################################################################################################################################################################################
################################################################################################################################################################################
################################################################################################################################################################################
################################################################################################################################################################################
######## NEW FIGURE
#### Same thing showing the effective temperature rather than the velocities.

vmin = 10000
vmax = 20000
vmin = 2.5
vmax = 5.0

plt.figure()
# plt.scatter(mresiduals[valids], mf814w[valids], marker='x', color='gray')#, 'x', color='gray')
# plt.plot(mresiduals[valids], mf814w[valids], 'x', color='black', alpha=0.4)#, 'x', color='gray')

# status_auto = []
# for star in idstars:
#     if star in myres.keys():
#         if 'e' in myres[star]['halpha']:
#             status_auto.append('e')
#             color='red'
#             marker = 'o'
#         elif 'a' in myres[star]['halpha']:
#             status_auto.append('a')
#             color = 'blue'
#             marker = 's'
#         if '-' in star:
#             marker = '.'
#             if color =='red': color='orange'
#             if color=='blue': color='green'
#             continue
#         plt.plot(mydic[star]['residuals'], mydic[star]['f814w'], marker=marker, color=color, alpha=0.8)

for iage, age in enumerate(models.keys()):
    # if (age>10e6) & (age<80e6):
    if np.round(age)==75000000: continue
    if np.round(age)==80000000: continue
    plt.scatter(x=models[age]['336-814w'], y=models[age]['dmd+814w'], 
                c=np.array(models[age]['log_g']), cmap="jet", edgecolors='face',
                vmin=vmin, vmax=vmax)
    # plt.plot(models[age]['336-814w'], models[age]['dmd+814w'])
    # for i in range(len(models[age]['336w'])):
    #     if i==0: _label=age
    #     else: _label=None
    #     plt.plot(models[age]['336w'][i]-models[age]['814w'][i], dmd + models[age]['814w'][i], 
    #              marker='.', color='C{}'.format(iage), alpha=0.8, label=_label)


plt.text(mydic['5']['residuals']-0.15, mydic['5']['f814w'], '5')
# plt.plot([mydic['5']['residuals'], mydic['5']['residuals']-0.30+0.07], [mydic['5']['f814w'], mydic['5']['f814w']+0.1-0.1], '--', color='black')
plt.plot(mydic['5']['residuals'], mydic['5']['f814w'], 'x', color='black')

plt.text(mydic['7']['residuals']-0.005, mydic['7']['f814w']-.15, '7')
# plt.plot([mydic['7']['residuals'], mydic['7']['residuals']-0.15+0.07], [mydic['7']['f814w'], mydic['7']['f814w']-0.10-0.1], '--', color='black')
plt.plot(mydic['7']['residuals'], mydic['7']['f814w'], 'x', color='black')

# plt.text(mydic['47']['residuals']-0.30, mydic['47']['f814w']+0.1, '47')
# plt.plot([mydic['47']['residuals'], mydic['47']['residuals']-0.30+0.11], [mydic['47']['f814w'], mydic['47']['f814w']+0.1-0.1], '--', color='black')
# plt.plot(mydic['47']['residuals'], mydic['47']['f814w'], 'x', color='black')

plt.text(mydic['58']['residuals'], mydic['58']['f814w']+.35, '58', color='black')
plt.plot(mydic['58']['residuals'], mydic['58']['f814w'], 'x', color='black')

plt.text(mydic['68']['residuals']+.05, mydic['68']['f814w']+0.05, '68', color='black')
plt.plot(mydic['68']['residuals'], mydic['68']['f814w'], 'x', color='black')

# plt.plot(mydic['109']['residuals'], mydic['109']['f814w'], 'x', color='black') ## This one is a bit "out" of the models

# plt.text(mydic['53']['residuals']+0.30, mydic['53']['f814w']-0.20, '53')
# plt.plot([mydic['53']['residuals'], mydic['53']['residuals']+0.30-0.02], [mydic['53']['f814w'], mydic['53']['f814w']-0.20-0.1], '--', color='black')
# plt.plot(mydic['53']['residuals'], mydic['53']['f814w'], 'x', color='black')

plt.text(mydic['73']['residuals'], mydic['73']['f814w']-0.2, '73')
# plt.plot([mydic['73']['residuals'], mydic['73']['residuals']-0.05+0.05], [mydic['73']['f814w'], mydic['73']['f814w']-0.40+0.1], '--', color='black')
plt.plot(mydic['73']['residuals'], mydic['73']['f814w'], 'x', color='black')


plt.text(-0.9, 17., '70 Myr')
plt.text(-2.1, 13.7, '10 Myr')

plt.gca().invert_yaxis()
plt.xlim(xlims[0], xlims[1])
plt.ylim(ylims[0], ylims[1])
# plt.title(myI)
plt.ylabel(r'$m_{\rm F814W}$')#, fontsize=22)
plt.xlabel(r'$m_{\rm F336W} - m_{\rm F814W}$')#, fontsize=22)
# plt.tight_layout()
# plt.savefig('plots/cmd.pdf')
# plt.legend()
cbar = plt.colorbar()
cbar.set_label(r'Effective temperature (K))', rotation=90)
# plt.savefig('cmd-model.pdf')
plt.show()


exit()
################################################################################################################################################################################
################################################################################################################################################################################
################################################################################################################################################################################
################################################################################################################################################################################
######## NEW FIGURE
## In this figure we plot both with and without rotation

root = '/Users/pcristofari/Data/mist-models/'
myfile = 'mist-zm0.85-v0.4'
models = read_cmd(root+myfile+'.cmd')
models = read_iso(root+myfile+'.iso', models)
vmin = 50
vmax = 500


plt.figure()
# plt.scatter(mresiduals[valids], mf814w[valids], marker='x', color='gray')#, 'x', color='gray')
# plt.plot(mresiduals[valids], mf814w[valids], 'x', color='black', alpha=0.4)#, 'x', color='gray')

# status_auto = []
# for star in idstars:
#     if star in myres.keys():
#         if 'e' in myres[star]['halpha']:
#             status_auto.append('e')
#             color='red'
#             marker = 'o'
#         elif 'a' in myres[star]['halpha']:
#             status_auto.append('a')
#             color = 'blue'
#             marker = 's'
#         if '-' in star:
#             marker = '.'
#             if color =='red': color='orange'
#             if color=='blue': color='green'
#             continue
#         plt.plot(mydic[star]['residuals'], mydic[star]['f814w'], marker=marker, color=color, alpha=0.8)

for iage, age in enumerate(models.keys()):
    # if (age>10e6) & (age<80e6):
    if np.round(age)==75000000: continue
    if np.round(age)==80000000: continue
    plt.scatter(x=models[age]['336-814w'], y=models[age]['dmd+814w'], 
                c=models[age]['cv'], cmap="jet", edgecolors='face',
                vmin=vmin, vmax=vmax)
    # plt.plot(models[age]['336-814w'], models[age]['dmd+814w'])
    # for i in range(len(models[age]['336w'])):
    #     if i==0: _label=age
    #     else: _label=None
    #     plt.plot(models[age]['336w'][i]-models[age]['814w'][i], dmd + models[age]['814w'][i], 
    #              marker='.', color='C{}'.format(iage), alpha=0.8, label=_label)


root = '/Users/pcristofari/Data/mist-models/'
myfile = 'mist-zm0.85-v0.0'
models = read_cmd(root+myfile+'.cmd')
models = read_iso(root+myfile+'.iso', models)
vmin = 50
vmax = 500


for iage, age in enumerate(models.keys()):
    # if (age>10e6) & (age<80e6):
    if np.round(age)==75000000: continue
    if np.round(age)==80000000: continue
    plt.scatter(x=models[age]['336-814w'], y=models[age]['dmd+814w'], 
                c=models[age]['cv'], cmap="jet", edgecolors='face',
                vmin=vmin, vmax=vmax)
    # plt.plot(models[age]['336-814w'], models[age]['dmd+814w'])
    # for i in range(len(models[age]['336w'])):
    #     if i==0: _label=age
    #     else: _label=None
    #     plt.plot(models[age]['336w'][i]-models[age]['814w'][i], dmd + models[age]['814w'][i], 
    #              marker='.', color='C{}'.format(iage), alpha=0.8, label=_label)





plt.text(mydic['5']['residuals'], mydic['5']['f814w'], '5')
# plt.plot([mydic['5']['residuals'], mydic['5']['residuals']-0.30+0.07], [mydic['5']['f814w'], mydic['5']['f814w']+0.1-0.1], '--', color='black')
plt.plot(mydic['5']['residuals'], mydic['5']['f814w'], 'x', color='black')

plt.text(mydic['7']['residuals'], mydic['7']['f814w'], '7')
# plt.plot([mydic['7']['residuals'], mydic['7']['residuals']-0.15+0.07], [mydic['7']['f814w'], mydic['7']['f814w']-0.10-0.1], '--', color='black')
plt.plot(mydic['7']['residuals'], mydic['7']['f814w'], 'x', color='black')

# plt.text(mydic['47']['residuals']-0.30, mydic['47']['f814w']+0.1, '47')
# plt.plot([mydic['47']['residuals'], mydic['47']['residuals']-0.30+0.11], [mydic['47']['f814w'], mydic['47']['f814w']+0.1-0.1], '--', color='black')
# plt.plot(mydic['47']['residuals'], mydic['47']['f814w'], 'x', color='black')

plt.text(mydic['58']['residuals'], mydic['58']['f814w'], '58', color='black')
plt.plot(mydic['58']['residuals'], mydic['58']['f814w'], 'x', color='black')
plt.plot(mydic['68']['residuals'], mydic['68']['f814w'], 'x', color='black')

# plt.plot(mydic['109']['residuals'], mydic['109']['f814w'], 'x', color='black') ## This one is a bit "out" of the models

# plt.text(mydic['53']['residuals']+0.30, mydic['53']['f814w']-0.20, '53')
# plt.plot([mydic['53']['residuals'], mydic['53']['residuals']+0.30-0.02], [mydic['53']['f814w'], mydic['53']['f814w']-0.20-0.1], '--', color='black')
# plt.plot(mydic['53']['residuals'], mydic['53']['f814w'], 'x', color='black')

plt.text(mydic['73']['residuals'], mydic['73']['f814w'], '73')
# plt.plot([mydic['73']['residuals'], mydic['73']['residuals']-0.05+0.05], [mydic['73']['f814w'], mydic['73']['f814w']-0.40+0.1], '--', color='black')
plt.plot(mydic['73']['residuals'], mydic['73']['f814w'], 'x', color='black')


plt.text(-0.9, 17., '70 Myr')
plt.text(-2.1, 13.7, '10 Myr')

plt.gca().invert_yaxis()
plt.xlim(xlims[0], xlims[1])
plt.ylim(ylims[0], ylims[1])
# plt.title(myI)
plt.ylabel(r'$m_{\rm F814W}$')#, fontsize=22)
plt.xlabel(r'$m_{\rm F336W} - m_{\rm F814W}$')#, fontsize=22)
# plt.tight_layout()
# plt.savefig('plots/cmd.pdf')
# plt.legend()
cbar = plt.colorbar()
cbar.set_label(r'Critical velocity ($\rm km\cdot s^{-1}$)', rotation=90)
plt.savefig('cmd-model.pdf')
plt.show()
